An Efficient ADER-DG Local Time Stepping Scheme for 3D HPC Simulation of Seismic Waves in Poroelastic Media

Many applications from geosciences require simulations of seismic waves in porous media. Biot's theory of poroelasticity describes the coupling between solid and fluid phases and introduces a stiff source term, thereby increasing computational cost and motivating efficient methods utilising High-Performance Computing. We present a novel realisation of the discontinuous Galerkin scheme with Arbitrary DERivative time stepping (ADER-DG) that copes with stiff source terms. To integrate this source term with a reasonable time step size, we use an element-local space-time predictor, which needs to solve medium-sized linear systems - with 1000 to 10000 unknowns - in each element update (i.e., billions of times). We present a novel block-wise back-substitution algorithm for solving these systems efficiently. In comparison to LU decomposition, we reduce the number of floating-point operations by a factor of up to 25. The block-wise back-substitution is mapped to a sequence of small matrix-matrix multiplications, for which code generators are available to generate highly optimised code. We verify the new solver thoroughly in problems of increasing complexity. We demonstrate high-order convergence for 3D problems. We verify the correct treatment of point sources, material interfaces and traction-free boundary conditions. In addition, we compare against a finite difference code for a newly defined layer over half-space problem. We find that extremely high accuracy is required to resolve the slow P-wave at a free surface, while solid particle velocities are not affected by coarser resolutions. By using a clustered local time stepping scheme, we reduce time to solution by a factor of 6 to 10 compared to global time stepping. We conclude our study with a scaling and performance analysis, demonstrating our implementation's efficiency and its potential for extreme-scale simulations.

==> figures/sparsity/plot_sparsity.py <==
import numpy as np
from scipy.special import comb as choose
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import matplotlib
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

#def choose(n, k):
#  num = reduce(operator.mul, range(n, n-k, -1), 1)
#  denom = reduce(operator.mul, range(1, k+1), 1)
#  return num // denom

def mode_range(n):
  Bn_1 = choose(n-1+3,3, exact=True)
  Bn = choose(n+3,3, exact=True)
  return (Bn_1,Bn)

colors = {'blue':  mcolors.rgb_to_hsv(mcolors.to_rgb('#1f77b4')),
          'green': mcolors.rgb_to_hsv(mcolors.to_rgb('#2ca02c'))}


fig, axes = plt.subplots(1,2)
for ax, o in zip(axes, [2, 3]):
    q = 13
    b = o*(o+1)*(o+2)//6
    
    sparsity_pattern = np.load(f"sparsity_{o}.npy").transpose()
    print(sparsity_pattern.shape)
    matrix = np.ones((sparsity_pattern.shape[0], sparsity_pattern.shape[1], 3))
    for n in range(0,o):
        m_1,m_2 = mode_range(n)
        g = np.copy(colors['green'])
        #g[1] = ((n+2)/6) * g[1]
        matrix[m_1*o*q:m_2*o*q, m_2*o*q:] = mcolors.hsv_to_rgb(g)
        b = np.copy(colors['blue'])
        b[1] = 0.4 * b[1]
        matrix[m_1*o*q:m_2*o*q, m_1*o*q:m_2*o*q,:] = mcolors.hsv_to_rgb(b)

        for m in range(m_1, m_2):
            b = np.copy(colors['blue'])
            matrix[m*o*q:(m+1)*o*q, m*o*q:(m+1)*o*q,:] = mcolors.hsv_to_rgb(b)
    
    for i in range(sparsity_pattern.shape[0]):
        for j in range(sparsity_pattern.shape[1]):
            if np.abs(sparsity_pattern[i,j]) > 1e-10:
                matrix[i,j,:] = [0, 0, 0]
    
    ax.imshow(matrix)
    ax.set_title(f"Degree {o-1}")
fig.set_size_inches(4.2, 3.1)
plt.subplots_adjust(wspace=0.25)
plt.savefig(f'sparsity.pgf', bbox_inches="tight", dpi=600)
plt.show()

